Constraints on the diffuse flux of multi-PeV astrophysical neutrinos obtained with the Baikal Gigaton Volume Detector

Various theoretical models predict cosmic neutrinos with multi-PeV energies. The recent detection of a ~10^17 eV neutrino in the KM3NeT experiment suggests that these energetic particles can be studied with present-day installations. Here, we present upper limits on the flux of astrophysical neutrinos with energies (10^15.5 - 10^20) eV obtained with the largest liquid-water neutrino telescope, Baikal Gigaton Volume Detector (GVD), operation using cascade-like events. We discuss astrophysical implications of these results and constrain several cosmogenic neutrino scenarios using a combination of Baikal-GVD, KM3NeT, IceCube and Auger data.

==> anc/effarea.txt <==
# Effective area of Baikal-GVD for the detection of very high energy
# neutrino-induced cascades as a function of the neutrino energy
# (exposure-weighted average over the upper hemisphere, 2\pi solid angle).
#
# Ancillary table for For Fig. 2 of:
# V.A. Allakhverdyan et al. "Constraints on the diffuse flux of multi-PeV
# astrophysical neutrinos obtained with the Baikal Gigaton Volume Detector",
# Phys. Rev. D (2025)
# https://doi.org/10.1103/jlz3-26lw
# https://arxiv.org/abs/2507.05769
#
# Columns:
# (1) log10(energy/TeV)
# (2) effective area for nu_e, m^2
# (3) effective area for nu_mu, m^2
# (4) effective area for nu_tau, m^2
# (5) total effective area, m^2
#
#
3.55   	 38.80	 5.41	   12.83	 57.03
3.65   	 64.10	 8.33	   18.79	 91.23
3.75   	396.00	13.26	   26.64	435.90
3.85   	398.13	19.11	   35.32	452.57
3.95   	103.50	25.77	   43.11	172.38
4.05   	103.95	34.17	   54.40	192.52
4.15   	118.72	43.11	   65.30	227.13
4.25   	137.86	55.31	   79.70	272.86
4.35   	160.08	69.78	   97.27	327.13
4.45   	179.81	86.60	  118.72	385.12
4.55   	198.64	102.24	140.16	441.05
4.65   	223.13	122.73	162.76	508.61
4.75   	250.63	152.30	195.37	598.30
4.85   	286.24	179.81	226.87	692.91
4.95   	321.52	208.79	263.43	793.74
5.05   	355.21	246.51	300.86	902.57
5.15   	392.42	286.24	349.36	1028.02
5.25   	440.79	332.38	405.67	1178.84
5.35   	486.97	392.42	463.30	1342.69
5.45   	537.98	448.17	537.98	1524.14
5.55   	584.56	503.41	594.34	1682.31
5.65   	645.80	574.93	678.78	1899.51
5.75   	725.40	667.60	775.22	2168.22
5.85   	801.39	762.45	900.17	2464.02
5.95   	885.35	856.43	994.48	2736.26
6.05   	946.15	962.00	1117.06	3025.21
6.15	1011.13	1062.78	1213.77	3287.67
6.25	1135.76	1213.77	1363.38	3712.91
6.35	1254.75	1363.38	1557.07	4175.19
6.45	1386.20	1531.43	1720.19	4637.82
6.55	1506.21	1720.19	1932.22	5158.62
6.65	1691.86	1900.40	2134.65	5726.92
6.75	1900.40	2170.39	2437.92	6508.72
6.85	1997.47	2397.77	2693.32	7088.57
6.95	2170.39	2648.97	2975.48	7794.85
7.05	2319.45	2926.48	3233.07	8479.00
7.15	2562.44	3179.83	3571.78	9314.05
7.25	2738.42	3512.96	3880.99	10132.37
7.35	3025.31	3880.99	4359.36	11265.66
7.45	3287.21	4287.57	4736.75	12311.53
7.55	3512.96	4658.75	5146.81	13318.52
7.65	3817.08	5062.06	5592.37	14471.50
7.75	4147.52	5686.01	6281.70	16115.23
7.85	4432.36	6178.25	6713.10	17323.70
7.95	4896.70	6713.10	7416.39	19026.19

